Implications of Recent Data on Neutrino Mixing and Lepton Flavour Violating Decays for the Zee Model

We study implications of recent data on neutrino mixing from T2K, MINOS, Double Chooz and $\mu \to e \gamma$ from MEG for the Zee model. The simplest version of this model has been shown to be ruled out by experimental data some time ago. The general Zee model is still consistent with recent data. We demonstrate this with a constrained Zee model based on naturalness consideration. In this constrained model, only inverted mass hierarchy for neutrino masses is allowed, and $\theta_{13}$ must be non-zero in order to have correct ratio for neutrino mass-squared differences and for mixing in solar and atmospherical neutrino oscillations. The best fit value of our model for $\theta_{13}$ is $8.91\deg$ from T2K and MINOS data, very close to the central value obtained by Double Chooz experiment. There are solutions with non-zero CP violation with the Jarlskog parameter predicted in the range $\pm 0.039$, $\pm 0.044$ and $\pm 0.048$ respectively for a 1$\sigma$, 2$\sigma$ and 3$\sigma$ ranges of other input parameters. However, without any constraint on the $\theta_{13}$-parameter above respective ranges become $\pm 0.049$, $\pm 0.053$ and $\pm 0.056$. We analyse different cases to obtain a branching ratio for $\mu \to e \gamma$ close to the recent MEG bound. We also discuss other radiative as well as the charged trilepton flavour violating decay modes of the $\tau$-lepton.

==> maj_ph.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     12728,        407]
NotebookOptionsPosition[     11162,        347]
NotebookOutlinePosition[     11524,        363]
CellTagsIndexPosition[     11481,        360]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"fact", " ", "=", " ", 
  RowBox[{"1", " ", "+", " ", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Delta]", "]"}], " ", "+", " ", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.534126379811421*^9, 3.534126435246829*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Delta]", "]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.534126444664365*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"absfact", " ", "=", " ", 
   RowBox[{"Abs", "[", "fact", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.534126457520727*^9, 3.53412647259829*^9}}],

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{"1", "+", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Delta]", "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], ")"}]}]}], "]"}]], "Output",\

 CellChangeTimes->{3.534126473882091*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"ratio", " ", "=", " ", 
   RowBox[{"fact", "/", "absfact"}]}]}]], "Input",
 CellChangeTimes->{{3.534126482216642*^9, 3.5341264950084887`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Delta]", "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], ")"}]}]}], 
  RowBox[{"Abs", "[", 
   RowBox[{"1", "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Delta]", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], ")"}]}]}], 
   "]"}]]], "Output",
 CellChangeTimes->{3.534126496343453*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "ratio", "]"}]], "Input",
 CellChangeTimes->{{3.534126497626116*^9, 3.53412650383783*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"a", " ", 
    RowBox[{"Cos", "[", "\[Delta]", "]"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", "a", " ", 
    RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], 
  RowBox[{"Abs", "[", 
   RowBox[{"1", "+", 
    RowBox[{"a", " ", 
     RowBox[{"Cos", "[", "\[Delta]", "]"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "a", " ", 
     RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], "]"}]]], "Output",
 CellChangeTimes->{3.5341265054747963`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", " ", "[", "a", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", " ", "[", "b", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", " ", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", " ", "[", "y", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", " ", "[", "z", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", " ", "[", "\[Delta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.534128425200674*^9, 3.534128460510869*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Diff1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"1", "+", 
       RowBox[{"a", " ", "b", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]", "]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], ")"}]}]}], "]"}], " ", 
     "-", " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"x", "^", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"y", "^", "2"}], " ", "+", " ", 
          RowBox[{"4", " ", 
           RowBox[{"z", "^", "2"}]}]}], ")"}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", " ", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"b", " ", "\[Rule]", "2"}], ",", " ", 
      RowBox[{"x", "\[Rule]", "0.25"}], ",", 
      RowBox[{"y", "\[Rule]", "3"}], ",", " ", 
      RowBox[{"z", "\[Rule]", "5"}], ",", " ", 
      RowBox[{"\[Delta]", "\[Rule]", "2"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.534127870731077*^9, 3.534128005903109*^9}, {
  3.534128042802558*^9, 3.534128070813863*^9}, {3.534128392841484*^9, 
  3.534128403882595*^9}, {3.5341284770961523`*^9, 3.5341284983208523`*^9}, {
  3.534128550417883*^9, 3.53412855537813*^9}}],

Cell[BoxData[
 RowBox[{"-", "8.984562940280973`"}]], "Output",
 CellChangeTimes->{
  3.5341281241040993`*^9, {3.534128377343358*^9, 3.534128421387411*^9}, 
   3.5341284662584143`*^9, 3.53412851400206*^9, 3.534128568549019*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Diff2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"1", "+", 
      RowBox[{"a", " ", "b", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"Sin", "[", "\[Delta]", "]"}]}]}], ")"}]}]}], "]"}], " ", 
    "+", " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"x", "^", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"y", "^", "2"}], " ", "+", " ", 
         RowBox[{"4", " ", 
          RowBox[{"z", "^", "2"}]}]}], ")"}]}], ")"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", " ", "\[Rule]", "1"}], ",", " ", 
     RowBox[{"b", " ", "\[Rule]", "2"}], ",", " ", 
     RowBox[{"x", "\[Rule]", "0.25"}], ",", 
     RowBox[{"y", "\[Rule]", "3"}], ",", " ", 
     RowBox[{"z", "\[Rule]", "5"}], ",", " ", 
     RowBox[{"\[Delta]", "\[Rule]", "2"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.53412807387564*^9, 3.534128116399617*^9}, 
   3.5341283965795097`*^9, 3.534128510419297*^9, {3.534128559753901*^9, 
   3.53412856498492*^9}}],

Cell[BoxData["12.63718537015868`"], "Output",
 CellChangeTimes->{3.534128126310004*^9, 3.534128381931135*^9, 
  3.5341285197059307`*^9, 3.5341285721503687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R", " ", "=", " ", 
  RowBox[{"Diff2", "/", "Diff1"}]}]], "Input",
 CellChangeTimes->{{3.534128101984617*^9, 3.5341282569670773`*^9}, {
  3.53412832393666*^9, 3.534128391041533*^9}}],

Cell[BoxData[
 RowBox[{"-", "1.4065442530878944`"}]], "Output",
 CellChangeTimes->{
  3.5341282586840887`*^9, {3.534128345175206*^9, 3.534128368304887*^9}, 
   3.534128521775282*^9, 3.534128573967433*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Sin", "[", 
   RowBox[{"90", "*", 
    RowBox[{"\[Pi]", "/", "180"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.534218943619546*^9, 3.5342189770648746`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.53421895879703*^9, 3.5342189777739887`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Nume", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "X", " ", "Y"}], ")"}], 
      RowBox[{"Sin", "[", "\[Delta]", "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"X", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"X", " ", "Y", " ", 
         RowBox[{"Cos", "[", "\[Delta]", "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "\[Rule]", "0.255"}], ",", " ", 
       RowBox[{"Y", "\[Rule]", " ", "4.100"}], ",", " ", 
       RowBox[{"Z", "\[Rule]", " ", "1.790"}], ",", " ", 
       RowBox[{"\[Delta]", "\[Rule]", " ", 
        RowBox[{"210", "*", 
         RowBox[{"\[Pi]", "/", "180"}]}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Denom", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"X", "^", "2"}], 
         RowBox[{"Y", "^", "2"}]}], "+", 
        RowBox[{"2", " ", "X", " ", "Y", " ", 
         RowBox[{"Cos", "[", "\[Delta]", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Y", "^", "2"}], "-", 
        RowBox[{"X", "^", "2"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Z", "^", "2"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "\[Rule]", "0.255"}], ",", " ", 
       RowBox[{"Y", "\[Rule]", " ", "4.100"}], ",", " ", 
       RowBox[{"Z", "\[Rule]", " ", "1.790"}], ",", " ", 
       RowBox[{"\[Delta]", "\[Rule]", " ", 
        RowBox[{"210", "*", 
         RowBox[{"\[Pi]", "/", "180"}]}]}]}], "}"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5342183387825527`*^9, 3.534218599866735*^9}, {
  3.534218642737548*^9, 3.534218675962805*^9}, {3.5342187412017527`*^9, 
  3.5342189358442593`*^9}, {3.534219004724441*^9, 3.53421900937964*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.1053026379135119`"}]], "Output",
 CellChangeTimes->{
  3.53421868974767*^9, {3.534218812334044*^9, 3.5342188676673527`*^9}, {
   3.5342189193590097`*^9, 3.534218936868559*^9}, 3.534219010506613*^9}],

Cell[BoxData["8.342549063404698`"], "Output",
 CellChangeTimes->{
  3.53421868974767*^9, {3.534218812334044*^9, 3.5342188676673527`*^9}, {
   3.5342189193590097`*^9, 3.534218936868559*^9}, 3.5342190105086927`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Fact", " ", "=", " ", 
   RowBox[{"Nume", "/", "Denom"}]}]}]], "Input",
 CellChangeTimes->{{3.53421867723989*^9, 3.534218686160922*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.012622357640715698`"}]], "Output",
 CellChangeTimes->{3.5342186939191933`*^9, 3.534219016309662*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Alpha", " ", "=", " ", 
    RowBox[{"ArcCot", "[", "Fact", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Alpha", " ", "=", " ", 
    RowBox[{"Alpha", "*", 
     RowBox[{"180", "/", "\[Pi]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.534219018220407*^9, 3.534219026308622*^9}, {
  3.534219064401888*^9, 3.534219155529545*^9}}],

Cell[BoxData[
 RowBox[{"-", "1.558174639437908`"}]], "Output",
 CellChangeTimes->{{3.534219074544414*^9, 3.534219156505835*^9}}],

Cell[BoxData[
 RowBox[{"-", "89.27683058411091`"}]], "Output",
 CellChangeTimes->{{3.534219074544414*^9, 3.534219156507391*^9}}]
}, Open  ]]
},
WindowSize->{640, 605},
WindowMargins->{{Automatic, 296}, {Automatic, 24}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 368, 9, 27, "Input"],
Cell[938, 33, 283, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1258, 46, 200, 4, 43, "Input"],
Cell[1461, 52, 321, 10, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1819, 67, 200, 4, 43, "Input"],
Cell[2022, 73, 571, 18, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2630, 96, 130, 2, 27, "Input"],
Cell[2763, 100, 489, 13, 49, "Output"]
}, Open  ]],
Cell[3267, 116, 516, 9, 118, "Input"],
Cell[CellGroupData[{
Cell[3808, 129, 1402, 36, 62, "Input"],
Cell[5213, 167, 226, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5476, 176, 1238, 34, 48, "Input"],
Cell[6717, 212, 160, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6914, 219, 206, 4, 27, "Input"],
Cell[7123, 225, 204, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7364, 234, 216, 5, 43, "Input"],
Cell[7583, 241, 95, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7715, 247, 1926, 51, 103, "Input"],
Cell[9644, 300, 229, 4, 27, "Output"],
Cell[9876, 306, 213, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10126, 314, 194, 4, 43, "Input"],
Cell[10323, 320, 131, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10491, 327, 393, 9, 58, "Input"],
Cell[10887, 338, 128, 2, 27, "Output"],
Cell[11018, 342, 128, 2, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

